Building the high-redshift Hubble Diagram with quasars

Proceeding of the "HACK100" Conference, 6-10 June 2022, Trieste, Italy - In recent years, quasars have been shown to be reliable standardizable candles, thanks to the non-linear relation between their X-rays and ultraviolet luminosity. Quasars are also very numerous and they are found at all the observed redshifts: this allows us to investigate the expansion rate of the Universe and the cosmological parameters in a previously almost untested redshift range ($z\sim2-7$). At redshift higher than 1.5, the Hubble Diagram of quasars shows a significant tension with the predictions of the $\Lambda$CDM model. I will show how detailed optical/UV and X-rays spectroscopic analysis can be used (i) to obtain more precise distance estimates, and (ii) to derive information about the physical process behind the luminosities relation, and discuss the cosmological implementations.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

